FedNAMs: Performing Interpretability Analysis in Federated Learning Context

Federated learning continues to evolve but faces challenges in interpretability and explainability. To address these challenges, we introduce a novel approach that employs Neural Additive Models (NAMs) within a federated learning framework. This new Federated Neural Additive Models (FedNAMs) approach merges the advantages of NAMs, where individual networks concentrate on specific input features, with the decentralized approach of federated learning, ultimately producing interpretable analysis results. This integration enhances privacy by training on local data across multiple devices, thereby minimizing the risks associated with data centralization and improving model robustness and generalizability. FedNAMs maintain detailed, feature-specific learning, making them especially valuable in sectors such as finance and healthcare. They facilitate the training of client-specific models to integrate local updates, preserve privacy, and mitigate concerns related to centralization. Our studies on various text and image classification tasks, using datasets such as OpenFetch ML Wine, UCI Heart Disease, and Iris, show that FedNAMs deliver strong interpretability with minimal accuracy loss compared to traditional Federated Deep Neural Networks (DNNs). The research involves notable findings, including the identification of critical predictive features at both client and global levels. Volatile acidity, sulfates, and chlorides for wine quality. Chest pain type, maximum heart rate, and number of vessels for heart disease. Petal length and width for iris classification. This approach strengthens privacy and model efficiency and improves interpretability and robustness across diverse datasets. Finally, FedNAMs generate insights on causes of highly and low interpretable features.

==> Images/UCI_Heart_disease/HeartDataset.py <==
import torch
import torch.nn as nn
import torch.optim as optim
from torch.utils.data import DataLoader, Subset, TensorDataset
import numpy as np
from sklearn.preprocessing import StandardScaler
from sklearn.model_selection import train_test_split
from typing import Sequence, Tuple
import pandas as pd
from sklearn.datasets import fetch_openml
from collections import OrderedDict, defaultdict
import torch.nn.functional as F

model_equations = []

def fed_model(testimages):
    heart_disease = fetch_openml(name='heart-disease', version=1, as_frame=True)
    X = heart_disease.data
    y = heart_disease.target

    if y is None:
        if 'target' in heart_disease.data.columns:
            y = heart_disease.data['target']
            X = heart_disease.data.drop(columns=['target'])
        else:
            raise ValueError("Target column could not be found in the dataset.")
    
    y = y.astype(int)

    scaler = StandardScaler()
    X = scaler.fit_transform(X)

    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    X_train_tensor = torch.tensor(X_train, dtype=torch.float32)
    y_train_tensor = torch.tensor(y_train.to_numpy(), dtype=torch.long)
    X_test_tensor = torch.tensor(X_test, dtype=torch.float32)
    y_test_tensor = torch.tensor(y_test.to_numpy(), dtype=torch.long)

    train_dataset = TensorDataset(X_train_tensor, y_train_tensor)
    test_dataset = TensorDataset(X_test_tensor, y_test_tensor)

    n_clients = 3

    indices = np.arange(len(train_dataset))
    np.random.shuffle(indices)
    split_indices = np.array_split(indices, n_clients)

    client_loaders = []
    batch_size = 16
    for client_indices in split_indices:
        client_subset = Subset(train_dataset, client_indices)
        client_loader = DataLoader(client_subset, batch_size=batch_size, shuffle=True)
        client_loaders.append(client_loader)

    class SimpleNN(nn.Module):
        def __init__(self):
            super(SimpleNN, self).__init__()
            self.fc1 = nn.Linear(X_train.shape[1], 100)  # Increased units
            self.fc2 = nn.Linear(100, 50)  # Added more layers
            self.fc3 = nn.Linear(50, 20)
            self.fc4 = nn.Linear(20, len(np.unique(y_train)))
            self.relu = nn.ReLU()
            self.dropout = nn.Dropout(0.3)  # Adding dropout for regularization

        def forward(self, x):
            x = self.relu(self.fc1(x))
            x = self.dropout(x)
            x = self.relu(self.fc2(x))
            x = self.dropout(x)
            x = self.relu(self.fc3(x))
            x = self.fc4(x)
            return x

    client_models = []
    epochs = 30  # Increased epochs
    criterion = nn.CrossEntropyLoss()

    for i, loader in enumerate(client_loaders):
        model = SimpleNN()
        optimizer = optim.Adam(model.parameters(), lr=0.001)  # Changed to Adam optimizer

        for epoch in range(epochs):
            running_loss = 0.0
            for inputs, labels in loader:
                optimizer.zero_grad()
                outputs = model(inputs)
                loss = criterion(outputs, labels)
                loss.backward()
                optimizer.step()
                running_loss += loss.item()

        torch.save(model.state_dict(), f'client_{i+1}_model.pth')
        client_models.append(model.state_dict())

        sums = defaultdict(int)
        count = len(client_models)
        for od in client_models:
            for key, value in od.items():
                sums[key] += value

        averages = {key: value / count for key, value in sums.items()}

        average_ordereddict = OrderedDict(averages)

        model.load_state_dict(average_ordereddict)
        testimages = torch.tensor(testimages, dtype=torch.float32)
        y_test = model(testimages)
        return y_test

class Config:
    def __init__(self, dropout=0.5, learning_rate=0.001, num_epochs=50, batch_size=32):
        self.dropout = dropout
        self.learning_rate = learning_rate
        self.num_epochs = num_epochs
        self.batch_size = batch_size

class Model(nn.Module):
    def __init__(self, config, name):
        super(Model, self).__init__()
        self.config = config
        self.name = name

class FeatureNN(nn.Module):
    def __init__(self, config, name, input_shape, num_units, feature_num):
        super(FeatureNN, self).__init__()
        self.config = config
        self.name = name
        self.input_shape = input_shape
        self.num_units = num_units
        self.feature_num = feature_num
        self.fc = nn.Linear(input_shape, num_units)

    def forward(self, x):
        x = self.fc(x)
        x = F.relu(x)
        return x

class NAM(Model):
    def __init__(self, config, name, *, num_inputs: int, num_units: int) -> None:
        super(NAM, self).__init__(config, name)
        self._num_inputs = num_inputs
        self.dropout = nn.Dropout(p=self.config.dropout)

        if isinstance(num_units, list):
            assert len(num_units) == num_inputs
            self._num_units = num_units
        elif isinstance(num_units, int):
            self._num_units = [num_units for _ in range(self._num_inputs)]

        self.feature_nns = nn.ModuleList([
            FeatureNN(config=config, name=f'FeatureNN_{i}', input_shape=1, num_units=self._num_units[i], feature_num=i)
            for i in range(num_inputs)
        ])

        self.output_layer = nn.Linear(sum(self._num_units), len(np.unique(y)))  # Adjusted to the number of classes
        self._bias = torch.nn.Parameter(data=torch.zeros(1))

    def calc_outputs(self, inputs: torch.Tensor) -> Sequence[torch.Tensor]:
        return [self.feature_nns[i](inputs[:, i:i+1]) for i in range(self._num_inputs)]

    def forward(self, inputs: torch.Tensor) -> Tuple[torch.Tensor, torch.Tensor]:
        individual_outputs = self.calc_outputs(inputs)
        conc_out = torch.cat(individual_outputs, dim=-1)
        dropout_out = self.dropout(conc_out)
        out = self.output_layer(dropout_out)
        return out, dropout_out

    def print_model_equation(self, feature_names):
        equation_terms = []
        feature_contributions = {}
        for i, fnn in enumerate(self.feature_nns):
            coefficients = fnn.fc.weight.data.flatten().tolist()
            intercepts = fnn.fc.bias.data.tolist()
            term = " + ".join([f"({coeff:.3f} * x_{feature_names[i]} + {intercept:.3f})" for coeff, intercept in zip(coefficients, intercepts)])
            equation_terms.append(term)
            feature_contributions[feature_names[i]] = sum(abs(c) for c in coefficients)
        equation = " + ".join(equation_terms) + f" + bias ({self._bias.item():.3f})"
        print(f"Model Equation: y = {equation}")
        model_equations.append(equation)

        interpretability = sorted(feature_contributions.items(), key=lambda x: x[1], reverse=True)
        for feature, contribution in interpretability:
            print(f"{feature}: {contribution:.3f}")

        return interpretability[0][0]

n_clients = 3
data = fetch_openml(name='heart-disease', version=1, as_frame=True)
df = pd.DataFrame(data.data, columns=data.feature_names)
df['target'] = data.target.astype(int) if data.target is not None else df.pop('target')

df = df.sample(frac=1, random_state=42).reset_index(drop=True)

client_data = [df.iloc[i * len(df) // n_clients: (i + 1) * len(df) // n_clients] for i in range(n_clients)]

clients_features = [client.drop(columns=['target']) for client in client_data]
clients_targets = [client['target'] for client in client_data]

for i in range(n_clients):
    feature_columns = clients_features[i].columns.tolist()

    df = clients_features[i].head()

    target = clients_targets[i].head()
    X = df[feature_columns].values
    y = target

    X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.2, random_state=42)

    X_train_tensor = torch.tensor(X_train, dtype=torch.float32)
    y_train_tensor = torch.tensor(y_train.to_numpy(), dtype=torch.long)

    X_test_tensor = torch.tensor(X_test, dtype=torch.float32)
    y_test_tensor = torch.tensor(y_test.to_numpy(), dtype=torch.long)

    config = Config(dropout=0.5, learning_rate=0.001, num_epochs=50, batch_size=32)

    num_inputs = len(feature_columns)
    num_units = 20  # Increased units
    nam_model = NAM(config=config, name='NAM_Model', num_inputs=num_inputs, num_units=num_units)

    def train(model, X_train, y_train, config):
        criterion = nn.CrossEntropyLoss()
        optimizer = torch.optim.Adam(model.parameters(), lr=config.learning_rate)
        model.train()
        for epoch in range(config.num_epochs):
            optimizer.zero_grad()
            outputs, _ = model(X_train)
            loss = criterion(outputs, y_train)
            loss.backward()
            optimizer.step()
            if (epoch + 1) % 10 == 0:
                print(f'Epoch [{epoch + 1}/{config.num_epochs}], Loss: {loss.item():.4f}')
        return model

    def evaluate(model, X_test, y_test):
        model.eval()
        with torch.no_grad():
            outputs, _ = model(X_test)
            _, predicted = torch.max(outputs, 1)
            accuracy = (predicted == y_test).sum().item() / y_test.size(0)
            print(f'Accuracy: {accuracy * 100:.2f}%')

    trained_model = train(nam_model, X_train_tensor, y_train_tensor, config)

    evaluate(trained_model, X_test_tensor, y_test_tensor)

    most_contributing_feature = trained_model.print_model_equation(feature_columns)
    print(f"\nMost contributing feature for client's output {i}: {most_contributing_feature}")

